Commercial Intent in Human-AI Conversations: A Corpus Audit and Architecture for Website Sales Agents

Conversational sales agents must distinguish questions about products from purchase commitments, preserve explicit requirements, and ground the next action in current business information. We report an aggregate census of 725,219 records in an accessible conversation table provided by Aiso and develop a reference architecture for this setting. All records have distinct non-null conversation hashes. Existing metadata labels identify 41,800 commercial records (5.76%) and 2,387 transactional records (0.33%); their union contains 44,187 records (6.09%). Within the commercial category, 54.31% are labeled English, 41.59% have recorded depth of at least two, and 13.51% have depth of at least four. Commercial-label prevalence varies from 4.87% to 6.35% across three source batches. These measurements motivate explicit separation of corpus inventory, commercial relevance, training eligibility, and observed business outcomes. The proposed architecture combines business-grounded knowledge, provenance-bearing conversation state, and a constrained next-action policy. A quality specification addresses source rights, privacy, label validation, deduplication, and training-test separation. The study is a metadata audit and technical design, not a validation of label accuracy, model training volume, or sales conversion. No raw conversation text or personal identifiers are released.

==> anc/README.md <==
# Aggregate census and reproduction

Snapshot date: 5 October 2026. Scope: accessible main conversation table, not all provider holdings or a named model training set.

Run `python3 analyze.py` with Python 3.9 or later. This regenerates derived-results.json and table-intents.csv without network access or external dependencies. The manuscript draws its charts directly in LaTeX using the values from this analysis. The source compiles with a conventional TeX installation supporting pgfplots, TikZ and Latin Modern.

intent-audit.json contains anonymous aggregate metadata only. Batches A-C replace internal source labels. Raw text, conversation hashes, participant identifiers, clients, private collection names, credentials and private filesystem paths are excluded.

The database query template is in census.sql. Repeating it requires authorized access; source labels must be replaced with anonymous batch names before public export. Global identifier uniqueness was separately counted; semantic uniqueness and participant independence are not established. All charts use inherited metadata labels, not newly validated labels.

Training is attributed to Javo's team per the product owner's report. No training manifest, model endpoint or performance evaluation was inspected. Architecture and quality controls are specifications. Raw-text training rights and source governance were not verified by this metadata audit.

Author: Benjamin Tannenbaum. Dataset provider: Aiso. This file releases no rights in underlying private or third-party conversation text.


==> anc/analyze.py <==
"""Recompute the paper's descriptive statistics from anonymous aggregate counts.
Run: python3 analyze.py
No private source access or third-party libraries are required.
"""
import csv
import json
from collections import defaultdict
from pathlib import Path

BASE = Path(__file__).resolve().parent

def analyze(data):
    rows = data['rows']
    counts = defaultdict(lambda: defaultdict(int))
    batches = defaultdict(lambda: defaultdict(int))
    for row in rows:
        assert row['batch'] in ('A', 'B', 'C')
        assert 0 <= row['depth_ge_4_n'] <= row['depth_ge_2_n'] <= row['n']
        assert 0 <= row['english_n'] <= row['n']
        for key, value in row.items():
            if isinstance(value, int):
                counts[row['intent']][key] += value
        batches[row['batch']]['n'] += row['n']
        if row['intent'] == 'commercial':
            batches[row['batch']]['commercial_n'] += row['n']
    total = sum(v['n'] for v in counts.values())
    assert total == data['unique_hashes'] == 725219
    assert counts['commercial']['n'] == 41800
    assert counts['transactional']['n'] == 2387
    assert sum(v['n'] for v in batches.values()) == total
    return {
        'audit_date': data['audit_date'], 'total': total,
        'commercial_n': counts['commercial']['n'],
        'commercial_pct': 100 * counts['commercial']['n'] / total,
        'commercial_or_transactional_n': counts['commercial']['n'] + counts['transactional']['n'],
        'commercial_or_transactional_pct': 100 * (counts['commercial']['n'] + counts['transactional']['n']) / total,
        'intent_counts': dict(counts),
        'intent_shares_pct': {k:100*v['n']/total for k,v in counts.items()},
        'conditional_shares_pct': {k:{f:100*v[f]/v['n'] for f in ('english_n','depth_ge_2_n','depth_ge_4_n')} for k,v in counts.items()},
        'batches': {k:{**v,'commercial_pct':100*v['commercial_n']/v['n']} for k,v in batches.items()},
        'commercial_depth_bands': {'below_2_n': counts['commercial']['n']-counts['commercial']['depth_ge_2_n'], 'two_through_three_n':counts['commercial']['depth_ge_2_n']-counts['commercial']['depth_ge_4_n'], 'at_least_4_n':counts['commercial']['depth_ge_4_n']},
        'commercial_language_complement_n':counts['commercial']['n']-counts['commercial']['english_n'],
        'batch_composition_pct':{k:{'inventory':100*v['n']/total,'commercial':100*v['commercial_n']/counts['commercial']['n']} for k,v in batches.items()},
        'inference': 'Descriptive table census; no population inference or conversion measurement.'
    }

if __name__ == '__main__':
    data = json.loads((BASE / 'intent-audit.json').read_text())
    result = analyze(data)
    (BASE / 'derived-results.json').write_text(json.dumps(result, indent=2) + '\n')
    with (BASE / 'table-intents.csv').open('w', newline='') as f:
        w = csv.writer(f); w.writerow(['intent','n','share_pct','english_pct','depth_ge_2_pct','depth_ge_4_pct'])
        for k,v in sorted(result['intent_counts'].items()):
            c = result['conditional_shares_pct'][k]
            w.writerow([k,v['n'],result['intent_shares_pct'][k],c['english_n'],c['depth_ge_2_n'],c['depth_ge_4_n']])
    print(json.dumps({'total':result['total'],'commercial_n':result['commercial_n'],'commercial_pct':result['commercial_pct']}, indent=2))


==> anc/census.sql <==
-- Read-only database census. Replace source names with anonymous batches
-- before public export. Do not export raw text or identifiers.
SELECT source,
       COALESCE(intent, 'unlabeled') AS intent,
       COUNT(*) AS n,
       COUNT(*) FILTER (WHERE language = 'English') AS english_n,
       COUNT(*) FILTER (WHERE toxic IS TRUE) AS flagged_n,
       COUNT(*) FILTER (WHERE toxic IS NULL) AS missing_safety_n,
       COUNT(*) FILTER (WHERE turn_count >= 2) AS depth_ge_2_n,
       COUNT(*) FILTER (WHERE turn_count >= 4) AS depth_ge_4_n,
       COUNT(*) FILTER (WHERE turn_count IS NULL) AS missing_depth_n
FROM public.conversations
GROUP BY source, COALESCE(intent, 'unlabeled')
ORDER BY source, n DESC;

SELECT COUNT(*) AS total_rows,
       COUNT(DISTINCT conversation_hash) AS unique_hashes
FROM public.conversations;


==> anc/derived-results.json <==
{
  "audit_date": "2026-10-05",
  "total": 725219,
  "commercial_n": 41800,
  "commercial_pct": 5.763776183470097,
  "commercial_or_transactional_n": 44187,
  "commercial_or_transactional_pct": 6.092918139210362,
  "intent_counts": {
    "informational": {
      "n": 376889,
      "english_n": 170850,
      "flagged_n": 0,
      "missing_safety_n": 0,
      "depth_ge_2_n": 164647,
      "depth_ge_4_n": 56090,
      "missing_depth_n": 0
    },
    "other": {
      "n": 204774,
      "english_n": 94143,
      "flagged_n": 0,
      "missing_safety_n": 0,
      "depth_ge_2_n": 83283,
      "depth_ge_4_n": 32555,
      "missing_depth_n": 0
    },
    "productive": {
      "n": 55489,
      "english_n": 38106,
      "flagged_n": 0,
      "missing_safety_n": 0,
      "depth_ge_2_n": 16200,
      "depth_ge_4_n": 5681,
      "missing_depth_n": 0
    },
    "commercial": {
      "n": 41800,
      "english_n": 22702,
      "flagged_n": 0,
      "missing_safety_n": 0,
      "depth_ge_2_n": 17384,
      "depth_ge_4_n": 5649,
      "missing_depth_n": 0
    },
    "creative": {
      "n": 42106,
      "english_n": 25389,
      "flagged_n": 0,
      "missing_safety_n": 0,
      "depth_ge_2_n": 19647,
      "depth_ge_4_n": 8007,
      "missing_depth_n": 0
    },
    "transactional": {
      "n": 2387,
      "english_n": 1285,
      "flagged_n": 0,
      "missing_safety_n": 0,
      "depth_ge_2_n": 1038,
      "depth_ge_4_n": 305,
      "missing_depth_n": 0
    },
    "navigational": {
      "n": 1764,
      "english_n": 724,
      "flagged_n": 0,
      "missing_safety_n": 0,
      "depth_ge_2_n": 714,
      "depth_ge_4_n": 261,
      "missing_depth_n": 0
    },
    "unlabeled": {
      "n": 10,
      "english_n": 4,
      "flagged_n": 0,
      "missing_safety_n": 0,
      "depth_ge_2_n": 4,
      "depth_ge_4_n": 2,
      "missing_depth_n": 0
    }
  },
  "intent_shares_pct": {
    "informational": 51.96899143569046,
    "other": 28.23616038741401,
    "productive": 7.651343938865363,
    "commercial": 5.763776183470097,
    "creative": 5.805970334478275,
    "transactional": 0.32914195574026606,
    "navigational": 0.24323687051773327,
    "unlabeled": 0.0013788938237966738
  },
  "conditional_shares_pct": {
    "informational": {
      "english_n": 45.33164937156563,
      "depth_ge_2_n": 43.68580669640133,
      "depth_ge_4_n": 14.882365895528922
    },
    "other": {
      "english_n": 45.974098274194965,
      "depth_ge_2_n": 40.67069061501949,
      "depth_ge_4_n": 15.898014396358914
    },
    "productive": {
      "english_n": 68.67307033826525,
      "depth_ge_2_n": 29.194975580745734,
      "depth_ge_4_n": 10.23806520211213
    },
    "commercial": {
      "english_n": 54.311004784689,
      "depth_ge_2_n": 41.588516746411486,
      "depth_ge_4_n": 13.514354066985646
    },
    "creative": {
      "english_n": 60.29781978815371,
      "depth_ge_2_n": 46.660808435852374,
      "depth_ge_4_n": 19.01629221488624
    },
    "transactional": {
      "english_n": 53.83326351068287,
      "depth_ge_2_n": 43.485546711353166,
      "depth_ge_4_n": 12.777545035609553
    },
    "navigational": {
      "english_n": 41.043083900226755,
      "depth_ge_2_n": 40.476190476190474,
      "depth_ge_4_n": 14.795918367346939
    },
    "unlabeled": {
      "english_n": 40.0,
      "depth_ge_2_n": 40.0,
      "depth_ge_4_n": 20.0
    }
  },
  "batches": {
    "A": {
      "n": 233619,
      "commercial_n": 14837,
      "commercial_pct": 6.350938921919878
    },
    "B": {
      "n": 234553,
      "commercial_n": 14457,
      "commercial_pct": 6.163638921693605
    },
    "C": {
      "n": 257047,
      "commercial_n": 12506,
      "commercial_pct": 4.865258104548974
    }
  },
  "commercial_depth_bands": {
    "below_2_n": 24416,
    "two_through_three_n": 11735,
    "at_least_4_n": 5649
  },
  "commercial_language_complement_n": 19098,
  "batch_composition_pct": {
    "A": {
      "inventory": 32.213579622155514,
      "commercial": 35.495215311004785
    },
    "B": {
      "inventory": 32.34236830529812,
      "commercial": 34.58612440191388
    },
    "C": {
      "inventory": 35.44405207254636,
      "commercial": 29.91866028708134
    }
  },
  "inference": "Descriptive table census; no population inference or conversion measurement."
}


==> anc/intent-audit.json <==
{
  "audit_date": "2026-10-05",
  "scope": "Accessible main conversation table; database-side aggregate census",
  "unique_hashes": 725219,
  "rows": [
    {
      "batch": "A",
      "intent": "informational",
      "n": 116640,
      "english_n": 81090,
      "flagged_n": 0,
      "missing_safety_n": 0,
      "depth_ge_2_n": 49993,
      "depth_ge_4_n": 16954,
      "missing_depth_n": 0
    },
    {
      "batch": "A",
      "intent": "other",
      "n": 62599,
      "english_n": 47729,
      "flagged_n": 0,
      "missing_safety_n": 0,
      "depth_ge_2_n": 28280,
      "depth_ge_4_n": 12136,
      "missing_depth_n": 0
    },
    {
      "batch": "A",
      "intent": "productive",
      "n": 29069,
      "english_n": 26282,
      "flagged_n": 0,
      "missing_safety_n": 0,
      "depth_ge_2_n": 4942,
      "depth_ge_4_n": 1646,
      "missing_depth_n": 0
    },
    {
      "batch": "A",
      "intent": "commercial",
      "n": 14837,
      "english_n": 11105,
      "flagged_n": 0,
      "missing_safety_n": 0,
      "depth_ge_2_n": 6235,
      "depth_ge_4_n": 1958,
      "missing_depth_n": 0
    },
    {
      "batch": "A",
      "intent": "creative",
      "n": 9111,
      "english_n": 6547,
      "flagged_n": 0,
      "missing_safety_n": 0,
      "depth_ge_2_n": 4638,
      "depth_ge_4_n": 1820,
      "missing_depth_n": 0
    },
    {
      "batch": "A",
      "intent": "transactional",
      "n": 962,
      "english_n": 704,
      "flagged_n": 0,
      "missing_safety_n": 0,
      "depth_ge_2_n": 430,
      "depth_ge_4_n": 127,
      "missing_depth_n": 0
    },
    {
      "batch": "A",
      "intent": "navigational",
      "n": 393,
      "english_n": 238,
      "flagged_n": 0,
      "missing_safety_n": 0,
      "depth_ge_2_n": 192,
      "depth_ge_4_n": 66,
      "missing_depth_n": 0
    },
    {
      "batch": "A",
      "intent": "unlabeled",
      "n": 8,
      "english_n": 3,
      "flagged_n": 0,
      "missing_safety_n": 0,
      "depth_ge_2_n": 4,
      "depth_ge_4_n": 2,
      "missing_depth_n": 0
    },
    {
      "batch": "B",
      "intent": "informational",
      "n": 133794,
      "english_n": 51329,
      "flagged_n": 0,
      "missing_safety_n": 0,
      "depth_ge_2_n": 70003,
      "depth_ge_4_n": 27497,
      "missing_depth_n": 0
    },
    {
      "batch": "B",
      "intent": "other",
      "n": 53402,
      "english_n": 20015,
      "flagged_n": 0,
      "missing_safety_n": 0,
      "depth_ge_2_n": 28188,
      "depth_ge_4_n": 11829,
      "missing_depth_n": 0
    },
    {
      "batch": "B",
      "intent": "creative",
      "n": 17338,
      "english_n": 9970,
      "flagged_n": 0,
      "missing_safety_n": 0,
      "depth_ge_2_n": 8503,
      "depth_ge_4_n": 3415,
      "missing_depth_n": 0
    },
    {
      "batch": "B",
      "intent": "commercial",
      "n": 14457,
      "english_n": 6977,
      "flagged_n": 0,
      "missing_safety_n": 0,
      "depth_ge_2_n": 7016,
      "depth_ge_4_n": 2552,
      "missing_depth_n": 0
    },
    {
      "batch": "B",
      "intent": "productive",
      "n": 14277,
      "english_n": 6406,
      "flagged_n": 0,
      "missing_safety_n": 0,
      "depth_ge_2_n": 7207,
      "depth_ge_4_n": 2746,
      "missing_depth_n": 0
    },
    {
      "batch": "B",
      "intent": "transactional",
      "n": 698,
      "english_n": 294,
      "flagged_n": 0,
      "missing_safety_n": 0,
      "depth_ge_2_n": 341,
      "depth_ge_4_n": 110,
      "missing_depth_n": 0
    },
    {
      "batch": "B",
      "intent": "navigational",
      "n": 587,
      "english_n": 206,
      "flagged_n": 0,
      "missing_safety_n": 0,
      "depth_ge_2_n": 328,
      "depth_ge_4_n": 128,
      "missing_depth_n": 0
    },
    {
      "batch": "C",
      "intent": "informational",
      "n": 126455,
      "english_n": 38431,
      "flagged_n": 0,
      "missing_safety_n": 0,
      "depth_ge_2_n": 44651,
      "depth_ge_4_n": 11639,
      "missing_depth_n": 0
    },
    {
      "batch": "C",
      "intent": "other",
      "n": 88773,
      "english_n": 26399,
      "flagged_n": 0,
      "missing_safety_n": 0,
      "depth_ge_2_n": 26815,
      "depth_ge_4_n": 8590,
      "missing_depth_n": 0
    },
    {
      "batch": "C",
      "intent": "creative",
      "n": 15657,
      "english_n": 8872,
      "flagged_n": 0,
      "missing_safety_n": 0,
      "depth_ge_2_n": 6506,
      "depth_ge_4_n": 2772,
      "missing_depth_n": 0
    },
    {
      "batch": "C",
      "intent": "commercial",
      "n": 12506,
      "english_n": 4620,
      "flagged_n": 0,
      "missing_safety_n": 0,
      "depth_ge_2_n": 4133,
      "depth_ge_4_n": 1139,
      "missing_depth_n": 0
    },
    {
      "batch": "C",
      "intent": "productive",
      "n": 12143,
      "english_n": 5418,
      "flagged_n": 0,
      "missing_safety_n": 0,
      "depth_ge_2_n": 4051,
      "depth_ge_4_n": 1289,
      "missing_depth_n": 0
    },
    {
      "batch": "C",
      "intent": "navigational",
      "n": 784,
      "english_n": 280,
      "flagged_n": 0,
      "missing_safety_n": 0,
      "depth_ge_2_n": 194,
      "depth_ge_4_n": 67,
      "missing_depth_n": 0
    },
    {
      "batch": "C",
      "intent": "transactional",
      "n": 727,
      "english_n": 287,
      "flagged_n": 0,
      "missing_safety_n": 0,
      "depth_ge_2_n": 267,
      "depth_ge_4_n": 68,
      "missing_depth_n": 0
    },
    {
      "batch": "C",
      "intent": "unlabeled",
      "n": 2,
      "english_n": 1,
      "flagged_n": 0,
      "missing_safety_n": 0,
      "depth_ge_2_n": 0,
      "depth_ge_4_n": 0,
      "missing_depth_n": 0
    }
  ]
}


==> anc/table-intents.csv <==
intent,n,share_pct,english_pct,depth_ge_2_pct,depth_ge_4_pct
commercial,41800,5.763776183470097,54.311004784689,41.588516746411486,13.514354066985646
creative,42106,5.805970334478275,60.29781978815371,46.660808435852374,19.01629221488624
informational,376889,51.96899143569046,45.33164937156563,43.68580669640133,14.882365895528922
navigational,1764,0.24323687051773327,41.043083900226755,40.476190476190474,14.795918367346939
other,204774,28.23616038741401,45.974098274194965,40.67069061501949,15.898014396358914
productive,55489,7.651343938865363,68.67307033826525,29.194975580745734,10.23806520211213
transactional,2387,0.32914195574026606,53.83326351068287,43.485546711353166,12.777545035609553
unlabeled,10,0.0013788938237966738,40.0,40.0,20.0

